EffiBench-X: A Multi-Language Benchmark for Measuring Efficiency of LLM-Generated Code

Existing code generation benchmarks primarily evaluate functional correctness, with limited focus on code efficiency and often restricted to a single language like Python. To address this gap, we introduce EffiBench-X, the first multi-language benchmark designed to measure the efficiency of LLM-generated code. EffiBench-X supports Python, C++, Java, JavaScript, Ruby, and Golang. It comprises competitive programming tasks with human-expert solutions as efficiency baselines. Evaluating state-of-the-art LLMs on EffiBench-X reveals that while models generate functionally correct code, they consistently underperform human experts in efficiency. Even the most efficient LLM-generated solutions (Qwen3-32B) achieve only around \textbf{62\%} of human efficiency on average, with significant language-specific variations. LLMs show better efficiency in Python, Ruby, and JavaScript than in Java, C++, and Golang. For instance, DeepSeek-R1's Python code is significantly more efficient than its Java code. These results highlight the critical need for research into LLM optimization techniques to improve code efficiency across diverse languages. The dataset and evaluation infrastructure are submitted and available at https://github.com/EffiBench/EffiBench-X.git and https://huggingface.co/datasets/EffiBench/effibench-x.

==> case_study/best_case_1/cake_cutting_canonical.js <==
// Canonical Solution with Comments
var minimumCost = function (m, n, horizontalCut, verticalCut) {
  // Sort both arrays in descending order to simulate greedy selection
  horizontalCut.sort((a, b) => b - a);
  verticalCut.sort((a, b) => b - a);

  let totalCost = 0;              // Accumulates the minimum total cost
  let horizontalPieces = 1;       // Initial piece count along horizontal direction
  let verticalPieces = 1;         // Initial piece count along vertical direction
  let hIdx = 0, vIdx = 0;         // Index pointers for horizontal and vertical cuts

  // Repeat until all cuts are applied
  while (hIdx < horizontalCut.length || vIdx < verticalCut.length) {
    const canCutVertical = vIdx < verticalCut.length;
    const canCutHorizontal = hIdx < horizontalCut.length;

    if (canCutVertical && (!canCutHorizontal || verticalCut[vIdx] > horizontalCut[hIdx])) {
      // Vertical cut affects horizontal pieces
      totalCost += horizontalPieces * verticalCut[vIdx];
      vIdx++;
      verticalPieces++;
    } else {
      // Horizontal cut affects vertical pieces
      totalCost += verticalPieces * horizontalCut[hIdx];
      hIdx++;
      horizontalPieces++;
    }
  }

  return totalCost;
};


==> case_study/best_case_1/cake_cutting_deepseek.js <==
// DeepSeek-Reasoner Generated Solution with Comments
var minimumCost = function(m, n, horizontalCut, verticalCut) {
    // Sort the cuts in descending order to prioritize high-cost cuts first
    horizontalCut.sort((a, b) => b - a);
    verticalCut.sort((a, b) => b - a);

    let h = 0, v = 0;            // Indices for horizontal and vertical cuts
    let hc = 0, vc = 0;          // Count of cuts made so far
    let total = 0;               // Total cost accumulator

    // Continue until all cuts are processed
    while (h < horizontalCut.length || v < verticalCut.length) {
        // Choose the next most expensive cut between horizontal and vertical
        if (h < horizontalCut.length && 
            (v >= verticalCut.length || horizontalCut[h] >= verticalCut[v])) {
            // Horizontal cut affects all current vertical pieces
            total += horizontalCut[h] * (vc + 1);
            h++; hc++;
        } else {
            // Vertical cut affects all current horizontal pieces
            total += verticalCut[v] * (hc + 1);
            v++; vc++;
        }
    }

    return total;
};


==> case_study/worse_case_2/canonical_solution_human.cpp <==
#include <bits/stdc++.h>
using namespace std;

#define ll long long
#define f(i, n) for (ll i = 0; i < n; i++)
#define ia(a, n) ll a[n]; f(i, n) cin >> a[i]
#define nline '\n'

void solve()
{
    ll n, k;
    cin >> n >> k;
    ia(a, n);

    // Frequency count of each element (values in [1, 20])
    vector<ll> fr(21);
    f(i, n) fr[a[i]]++;

    // If K already most frequent
    if (*max_element(fr.begin(), fr.end()) == fr[k]) {
        cout << 0 << nline;
        return;
    }

    // Try removing prefixes
    {
        auto temp = fr;
        f(i, n) {
            fr[a[i]]--;
            if (fr[k] == 0) break;
            if (*max_element(fr.begin(), fr.end()) == fr[k]) {
                cout << 1 << nline;
                return;
            }
        }
        fr = temp;
    }

    // Try removing suffixes
    {
        auto temp = fr;
        for (ll i = n - 1; i >= 0; i--) {
            fr[a[i]]--;
            if (fr[k] == 0) break;
            if (*max_element(fr.begin(), fr.end()) == fr[k]) {
                cout << 1 << nline;
                return;
            }
        }
        fr = temp;
    }

    // Otherwise need 2 operations
    cout << 2 << nline;
}

int main()
{
    ios_base::sync_with_stdio(false);
    cin.tie(NULL);
    cout.tie(NULL);

    long long t;
    cin >> t;

    while (t--) {
        solve();
    }

    return 0;
}


==> case_study/worse_case_2/llm_solution_claude.cpp <==
#include <iostream>
#include <vector>
#include <unordered_map>
#include <algorithm>

using namespace std;

int main() {
    ios_base::sync_with_stdio(false);
    cin.tie(NULL);

    int t;
    cin >> t;

    while (t--) {
        int n, k;
        cin >> n >> k;

        vector<int> a(n);
        for (int i = 0; i < n; i++) {
            cin >> a[i];
        }

        // Count total frequencies
        unordered_map<int, int> total_freq;
        for (int num : a) {
            total_freq[num]++;
        }

        // Early exit if K is already the most frequent
        bool is_most_frequent = true;
        for (auto& p : total_freq) {
            if (p.first != k && p.second > total_freq[k]) {
                is_most_frequent = false;
                break;
            }
        }

        if (is_most_frequent) {
            cout << 0 << endl;
            continue;
        }

        int min_ops = 2;  // Max allowed operations: remove prefix and suffix

        // Try all subarrays and compute minimal ops to isolate K as most frequent
        for (int left = 0; left < n; left++) {
            unordered_map<int, int> freq;
            for (int right = left; right < n; right++) {
                freq[a[right]]++;

                // Check if K is most frequent in this subarray
                bool k_most_frequent = true;
                for (auto& p : freq) {
                    if (p.first != k && p.second > freq[k]) {
                        k_most_frequent = false;
                        break;
                    }
                }

                if (k_most_frequent) {
                    int ops = (left > 0 ? 1 : 0) + (right < n - 1 ? 1 : 0);
                    min_ops = min(min_ops, ops);
                }
            }
        }

        cout << min_ops << endl;
    }

    return 0;
}

